Uncomputability of Phase Diagrams

The phase diagram of a material is of central importance to describe the properties and behaviour of a condensed matter system. We prove that the general task of determining the quantum phase diagram of a many-body Hamiltonian is uncomputable, by explicitly constructing a one-parameter family of Hamiltonians for which this is the case. This work builds off recent results from Cubitt et al. and Bausch et al., proving undecidability of the spectral gap problem. However, in all previous constructions, the Hamiltonian was necessarily a discontinuous function of its parameters, making it difficult to derive rigorous implications for phase diagrams or related condensed matter questions. Our main technical contribution is to prove undecidability of the spectral gap for a continuous, single-parameter family of translationally invariant, nearest-neighbour spin-lattice Hamiltonians on a 2D square lattice: $H(\varphi)$ where $\varphi\in \mathbb R$. As well as implying uncomputablity of phase diagrams, our result also proves that undecidability can hold for a set of positive measure of a Hamiltonian's parameter space, whereas previous results only implied undecidability on a zero measure set.

==> images/phase-diag-plot.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     23713,        488]
NotebookOptionsPosition[     23291,        472]
NotebookOutlinePosition[     23627,        487]
CellTagsIndexPosition[     23584,        484]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"rows", "=", "8"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cols", "=", "11"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Graphics", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"phases", "=", 
         RowBox[{"RandomChoice", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"\"\<gapped\>\"", ",", "\"\<gapless\>\""}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"rows", ",", "cols"}], "}"}]}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"gappedCol", "=", 
         RowBox[{"RGBColor", "[", 
          RowBox[{"1", ",", "0.78", ",", "0.17"}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"gaplessCol", "=", 
         RowBox[{"RGBColor", "[", 
          RowBox[{"0.06", ",", "0.28", ",", "0.5"}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"unknownCol", "=", 
         RowBox[{"Lighter", "@", "LightGray"}]}]}], "\[IndentingNewLine]", 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"With", "[", 
         RowBox[{
          RowBox[{"{", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"phase", "=", 
             RowBox[{
              RowBox[{"phases", "\[LeftDoubleBracket]", 
               RowBox[{"y", "+", "1"}], "\[RightDoubleBracket]"}], 
              "\[LeftDoubleBracket]", 
              RowBox[{"k", "+", "1"}], "\[RightDoubleBracket]"}]}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"nextPhase", "=", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"k", "+", "1"}], "<", "cols"}], ",", 
               RowBox[{
                RowBox[{"phases", "\[LeftDoubleBracket]", 
                 RowBox[{"y", "+", "1"}], "\[RightDoubleBracket]"}], 
                "\[LeftDoubleBracket]", 
                RowBox[{"k", "+", "2"}], "\[RightDoubleBracket]"}], ",", 
               "\"\<gapped\>\""}], "]"}]}]}], "\[IndentingNewLine]", "}"}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"phase", "\[Equal]", "\"\<gapped\>\""}], ",", 
            RowBox[{"{", "\[IndentingNewLine]", 
             RowBox[{"gappedCol", ",", "\[IndentingNewLine]", 
              RowBox[{"Rectangle", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"k", ",", 
                  RowBox[{"y", "+", ".05"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"k", "+", ".5"}], ",", 
                  RowBox[{"y", "+", ".95"}]}], "}"}]}], "]"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"nextPhase", "\[Equal]", "\"\<gapped\>\""}], ",", 
                RowBox[{"Lighter", "@", "gappedCol"}], ",", "unknownCol"}], 
               "]"}], ",", "\[IndentingNewLine]", 
              RowBox[{"Rectangle", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"k", "+", ".5"}], ",", 
                  RowBox[{"y", "+", ".05"}]}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"k", "+", "1"}], ",", 
                  RowBox[{"y", "+", ".95"}]}], "}"}]}], "]"}]}], 
             "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
            RowBox[{"With", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"width", "=", 
                RowBox[{"RandomReal", "[", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", ".5"}], "}"}], "]"}]}], "}"}], ",", 
              "\[IndentingNewLine]", 
              RowBox[{"{", "\[IndentingNewLine]", 
               RowBox[{"gaplessCol", ",", "\[IndentingNewLine]", 
                RowBox[{"Rectangle", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"k", ",", 
                    RowBox[{"y", "+", ".05"}]}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"k", "+", "width"}], ",", 
                    RowBox[{"y", "+", ".95"}]}], "}"}]}], "]"}], ",", 
                "\[IndentingNewLine]", "unknownCol", ",", 
                "\[IndentingNewLine]", 
                RowBox[{"Rectangle", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"k", "+", "width"}], ",", 
                    RowBox[{"y", "+", ".05"}]}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"k", "+", "1"}], ",", 
                    RowBox[{"y", "+", ".95"}]}], "}"}]}], "]"}]}], 
               "\[IndentingNewLine]", "}"}]}], "\[IndentingNewLine]", "]"}]}],
            "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "0", ",", 
          RowBox[{"cols", "-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"y", ",", "0", ",", 
          RowBox[{"rows", "-", "1"}]}], "}"}]}], "]"}]}], 
     "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", "}"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"AspectRatio", "\[Rule]", ".3"}], ",", "\[IndentingNewLine]", 
   RowBox[{"PlotRangePadding", "\[Rule]", "0"}], ",", "\[IndentingNewLine]", 
   RowBox[{"ImageSize", "\[Rule]", "Full"}]}], "\[IndentingNewLine]", 
  "]"}]}], "Input",
 CellChangeTimes->{{3.774250057096459*^9, 3.7742503164490232`*^9}, {
  3.774250572157617*^9, 3.774250656269828*^9}, {3.7742507614401627`*^9, 
  3.7742507945809507`*^9}, {3.774250877967215*^9, 3.774250918540061*^9}, {
  3.774251288474267*^9, 3.774251310380082*^9}, {3.774252173648616*^9, 
  3.774252293118939*^9}, {3.7742523284619713`*^9, 3.774252622188381*^9}, {
  3.774252780911585*^9, 3.774252782554332*^9}, {3.7742530350037193`*^9, 
  3.774253035159493*^9}},
 CellLabel->
  "In[120]:=",ExpressionUUID->"4c78926c-93c1-4c3a-9ae5-5c1e765b0683"],

Cell[BoxData[
 GraphicsBox[{{{
     {RGBColor[1, 0.78, 0.17], RectangleBox[{0, 0.05}, {0.5, 0.95}]}, 
     {RGBColor[1, 0.8533333333333334, 0.44666666666666666`], 
      RectangleBox[{0.5, 0.05}, {1, 0.95}]}}, {
     {RGBColor[0.06, 0.28, 0.5], 
      RectangleBox[{0, 1.05}, {0.3475923365134338, 1.95}]}, 
     {RGBColor[0.9, 0.9, 0.9], 
      RectangleBox[{0.3475923365134338, 1.05}, {1, 1.95}]}}, {
     {RGBColor[0.06, 0.28, 0.5], 
      RectangleBox[{0, 2.05}, {0.08485946505458664, 2.95}]}, 
     {RGBColor[0.9, 0.9, 0.9], 
      RectangleBox[{0.08485946505458664, 2.05}, {1, 2.95}]}}, {
     {RGBColor[1, 0.78, 0.17], RectangleBox[{0, 3.05}, {0.5, 3.95}]}, 
     {RGBColor[1, 0.8533333333333334, 0.44666666666666666`], 
      RectangleBox[{0.5, 3.05}, {1, 3.95}]}}, {
     {RGBColor[0.06, 0.28, 0.5], 
      RectangleBox[{0, 4.05}, {0.2336363660353914, 4.95}]}, 
     {RGBColor[0.9, 0.9, 0.9], 
      RectangleBox[{0.2336363660353914, 4.05}, {1, 4.95}]}}, {
     {RGBColor[1, 0.78, 0.17], RectangleBox[{0, 5.05}, {0.5, 5.95}]}, 
     {RGBColor[1, 0.8533333333333334, 0.44666666666666666`], 
      RectangleBox[{0.5, 5.05}, {1, 5.95}]}}, {
     {RGBColor[0.06, 0.28, 0.5], 
      RectangleBox[{0, 6.05}, {0.13126574710985228, 6.95}]}, 
     {RGBColor[0.9, 0.9, 0.9], 
      RectangleBox[{0.13126574710985228, 6.05}, {1, 6.95}]}}, {
     {RGBColor[1, 0.78, 0.17], RectangleBox[{0, 7.05}, {0.5, 7.95}]}, 
     {RGBColor[0.9, 0.9, 0.9], RectangleBox[{0.5, 7.05}, {1, 7.95}]}}}, {{
     {RGBColor[1, 0.78, 0.17], RectangleBox[{1, 0.05}, {1.5, 0.95}]}, 
     {RGBColor[0.9, 0.9, 0.9], RectangleBox[{1.5, 0.05}, {2, 0.95}]}}, {
     {RGBColor[1, 0.78, 0.17], RectangleBox[{1, 1.05}, {1.5, 1.95}]}, 
     {RGBColor[1, 0.8533333333333334, 0.44666666666666666`], 
      RectangleBox[{1.5, 1.05}, {2, 1.95}]}}, {
     {RGBColor[1, 0.78, 0.17], RectangleBox[{1, 2.05}, {1.5, 2.95}]}, 
     {RGBColor[1, 0.8533333333333334, 0.44666666666666666`], 
      RectangleBox[{1.5, 2.05}, {2, 2.95}]}}, {
     {RGBColor[1, 0.78, 0.17], RectangleBox[{1, 3.05}, {1.5, 3.95}]}, 
     {RGBColor[0.9, 0.9, 0.9], RectangleBox[{1.5, 3.05}, {2, 3.95}]}}, {
     {RGBColor[0.06, 0.28, 0.5], 
      RectangleBox[{1, 4.05}, {1.2389195904169357, 4.95}]}, 
     {RGBColor[0.9, 0.9, 0.9], 
      RectangleBox[{1.2389195904169357, 4.05}, {2, 4.95}]}}, {
     {RGBColor[1, 0.78, 0.17], RectangleBox[{1, 5.05}, {1.5, 5.95}]}, 
     {RGBColor[0.9, 0.9, 0.9], RectangleBox[{1.5, 5.05}, {2, 5.95}]}}, {
     {RGBColor[0.06, 0.28, 0.5], 
      RectangleBox[{1, 6.05}, {1.2951979850194142, 6.95}]}, 
     {RGBColor[0.9, 0.9, 0.9], 
      RectangleBox[{1.2951979850194142, 6.05}, {2, 6.95}]}}, {
     {RGBColor[0.06, 0.28, 0.5], 
      RectangleBox[{1, 7.05}, {1.2632313378307742, 7.95}]}, 
     {RGBColor[0.9, 0.9, 0.9], 
      RectangleBox[{1.2632313378307742, 7.05}, {2, 7.95}]}}}, {{
     {RGBColor[0.06, 0.28, 0.5], 
      RectangleBox[{2, 0.05}, {2.050273244133936, 0.95}]}, 
     {RGBColor[0.9, 0.9, 0.9], 
      RectangleBox[{2.050273244133936, 0.05}, {3, 0.95}]}}, {
     {RGBColor[1, 0.78, 0.17], RectangleBox[{2, 1.05}, {2.5, 1.95}]}, 
     {RGBColor[0.9, 0.9, 0.9], RectangleBox[{2.5, 1.05}, {3, 1.95}]}}, {
     {RGBColor[1, 0.78, 0.17], RectangleBox[{2, 2.05}, {2.5, 2.95}]}, 
     {RGBColor[1, 0.8533333333333334, 0.44666666666666666`], 
      RectangleBox[{2.5, 2.05}, {3, 2.95}]}}, {
     {RGBColor[0.06, 0.28, 0.5], 
      RectangleBox[{2, 3.05}, {2.400145087973842, 3.95}]}, 
     {RGBColor[0.9, 0.9, 0.9], 
      RectangleBox[{2.400145087973842, 3.05}, {3, 3.95}]}}, {
     {RGBColor[1, 0.78, 0.17], RectangleBox[{2, 4.05}, {2.5, 4.95}]}, 
     {RGBColor[0.9, 0.9, 0.9], RectangleBox[{2.5, 4.05}, {3, 4.95}]}}, {
     {RGBColor[0.06, 0.28, 0.5], 
      RectangleBox[{2, 5.05}, {2.0952479375188515, 5.95}]}, 
     {RGBColor[0.9, 0.9, 0.9], 
      RectangleBox[{2.0952479375188515, 5.05}, {3, 5.95}]}}, {
     {RGBColor[0.06, 0.28, 0.5], 
      RectangleBox[{2, 6.05}, {2.2705446153141815, 6.95}]}, 
     {RGBColor[0.9, 0.9, 0.9], 
      RectangleBox[{2.2705446153141815, 6.05}, {3, 6.95}]}}, {
     {RGBColor[0.06, 0.28, 0.5], 
      RectangleBox[{2, 7.05}, {2.1782808943240592, 7.95}]}, 
     {RGBColor[0.9, 0.9, 0.9], 
      RectangleBox[{2.1782808943240592, 7.05}, {3, 7.95}]}}}, {{
     {RGBColor[1, 0.78, 0.17], RectangleBox[{3, 0.05}, {3.5, 0.95}]}, 
     {RGBColor[1, 0.8533333333333334, 0.44666666666666666`], 
      RectangleBox[{3.5, 0.05}, {4, 0.95}]}}, {
     {RGBColor[0.06, 0.28, 0.5], 
      RectangleBox[{3, 1.05}, {3.1520478450245535, 1.95}]}, 
     {RGBColor[0.9, 0.9, 0.9], 
      RectangleBox[{3.1520478450245535, 1.05}, {4, 1.95}]}}, {
     {RGBColor[1, 0.78, 0.17], RectangleBox[{3, 2.05}, {3.5, 2.95}]}, 
     {RGBColor[0.9, 0.9, 0.9], RectangleBox[{3.5, 2.05}, {4, 2.95}]}}, {
     {RGBColor[0.06, 0.28, 0.5], 
      RectangleBox[{3, 3.05}, {3.2830123579135586, 3.95}]}, 
     {RGBColor[0.9, 0.9, 0.9], 
      RectangleBox[{3.2830123579135586, 3.05}, {4, 3.95}]}}, {
     {RGBColor[0.06, 0.28, 0.5], 
      RectangleBox[{3, 4.05}, {3.2761999863922604, 4.95}]}, 
     {RGBColor[0.9, 0.9, 0.9], 
      RectangleBox[{3.2761999863922604, 4.05}, {4, 4.95}]}}, {
     {RGBColor[1, 0.78, 0.17], RectangleBox[{3, 5.05}, {3.5, 5.95}]}, 
     {RGBColor[1, 0.8533333333333334, 0.44666666666666666`], 
      RectangleBox[{3.5, 5.05}, {4, 5.95}]}}, {
     {RGBColor[0.06, 0.28, 0.5], 
      RectangleBox[{3, 6.05}, {3.1735079212379134, 6.95}]}, 
     {RGBColor[0.9, 0.9, 0.9], 
      RectangleBox[{3.1735079212379134, 6.05}, {4, 6.95}]}}, {
     {RGBColor[0.06, 0.28, 0.5], 
      RectangleBox[{3, 7.05}, {3.238750219890012, 7.95}]}, 
     {RGBColor[0.9, 0.9, 0.9], 
      RectangleBox[{3.238750219890012, 7.05}, {4, 7.95}]}}}, {{
     {RGBColor[1, 0.78, 0.17], RectangleBox[{4, 0.05}, {4.5, 0.95}]}, 
     {RGBColor[0.9, 0.9, 0.9], RectangleBox[{4.5, 0.05}, {5, 0.95}]}}, {
     {RGBColor[1, 0.78, 0.17], RectangleBox[{4, 1.05}, {4.5, 1.95}]}, 
     {RGBColor[1, 0.8533333333333334, 0.44666666666666666`], 
      RectangleBox[{4.5, 1.05}, {5, 1.95}]}}, {
     {RGBColor[0.06, 0.28, 0.5], 
      RectangleBox[{4, 2.05}, {4.212122947223595, 2.95}]}, 
     {RGBColor[0.9, 0.9, 0.9], 
      RectangleBox[{4.212122947223595, 2.05}, {5, 2.95}]}}, {
     {RGBColor[0.06, 0.28, 0.5], 
      RectangleBox[{4, 3.05}, {4.272002872076451, 3.95}]}, 
     {RGBColor[0.9, 0.9, 0.9], 
      RectangleBox[{4.272002872076451, 3.05}, {5, 3.95}]}}, {
     {RGBColor[0.06, 0.28, 0.5], 
      RectangleBox[{4, 4.05}, {4.175799204884127, 4.95}]}, 
     {RGBColor[0.9, 0.9, 0.9], 
      RectangleBox[{4.175799204884127, 4.05}, {5, 4.95}]}}, {
     {RGBColor[1, 0.78, 0.17], RectangleBox[{4, 5.05}, {4.5, 5.95}]}, 
     {RGBColor[1, 0.8533333333333334, 0.44666666666666666`], 
      RectangleBox[{4.5, 5.05}, {5, 5.95}]}}, {
     {RGBColor[1, 0.78, 0.17], RectangleBox[{4, 6.05}, {4.5, 6.95}]}, 
     {RGBColor[1, 0.8533333333333334, 0.44666666666666666`], 
      RectangleBox[{4.5, 6.05}, {5, 6.95}]}}, {
     {RGBColor[1, 0.78, 0.17], RectangleBox[{4, 7.05}, {4.5, 7.95}]}, 
     {RGBColor[1, 0.8533333333333334, 0.44666666666666666`], 
      RectangleBox[{4.5, 7.05}, {5, 7.95}]}}}, {{
     {RGBColor[0.06, 0.28, 0.5], 
      RectangleBox[{5, 0.05}, {5.28847745300877, 0.95}]}, 
     {RGBColor[0.9, 0.9, 0.9], 
      RectangleBox[{5.28847745300877, 0.05}, {6, 0.95}]}}, {
     {RGBColor[1, 0.78, 0.17], RectangleBox[{5, 1.05}, {5.5, 1.95}]}, 
     {RGBColor[1, 0.8533333333333334, 0.44666666666666666`], 
      RectangleBox[{5.5, 1.05}, {6, 1.95}]}}, {
     {RGBColor[1, 0.78, 0.17], RectangleBox[{5, 2.05}, {5.5, 2.95}]}, 
     {RGBColor[1, 0.8533333333333334, 0.44666666666666666`], 
      RectangleBox[{5.5, 2.05}, {6, 2.95}]}}, {
     {RGBColor[0.06, 0.28, 0.5], 
      RectangleBox[{5, 3.05}, {5.300706396175675, 3.95}]}, 
     {RGBColor[0.9, 0.9, 0.9], 
      RectangleBox[{5.300706396175675, 3.05}, {6, 3.95}]}}, {
     {RGBColor[0.06, 0.28, 0.5], 
      RectangleBox[{5, 4.05}, {5.418057624634955, 4.95}]}, 
     {RGBColor[0.9, 0.9, 0.9], 
      RectangleBox[{5.418057624634955, 4.05}, {6, 4.95}]}}, {
     {RGBColor[1, 0.78, 0.17], RectangleBox[{5, 5.05}, {5.5, 5.95}]}, 
     {RGBColor[1, 0.8533333333333334, 0.44666666666666666`], 
      RectangleBox[{5.5, 5.05}, {6, 5.95}]}}, {
     {RGBColor[1, 0.78, 0.17], RectangleBox[{5, 6.05}, {5.5, 6.95}]}, 
     {RGBColor[1, 0.8533333333333334, 0.44666666666666666`], 
      RectangleBox[{5.5, 6.05}, {6, 6.95}]}}, {
     {RGBColor[1, 0.78, 0.17], RectangleBox[{5, 7.05}, {5.5, 7.95}]}, 
     {RGBColor[1, 0.8533333333333334, 0.44666666666666666`], 
      RectangleBox[{5.5, 7.05}, {6, 7.95}]}}}, {{
     {RGBColor[1, 0.78, 0.17], RectangleBox[{6, 0.05}, {6.5, 0.95}]}, 
     {RGBColor[0.9, 0.9, 0.9], RectangleBox[{6.5, 0.05}, {7, 0.95}]}}, {
     {RGBColor[1, 0.78, 0.17], RectangleBox[{6, 1.05}, {6.5, 1.95}]}, 
     {RGBColor[1, 0.8533333333333334, 0.44666666666666666`], 
      RectangleBox[{6.5, 1.05}, {7, 1.95}]}}, {
     {RGBColor[1, 0.78, 0.17], RectangleBox[{6, 2.05}, {6.5, 2.95}]}, 
     {RGBColor[1, 0.8533333333333334, 0.44666666666666666`], 
      RectangleBox[{6.5, 2.05}, {7, 2.95}]}}, {
     {RGBColor[0.06, 0.28, 0.5], 
      RectangleBox[{6, 3.05}, {6.397908982927241, 3.95}]}, 
     {RGBColor[0.9, 0.9, 0.9], 
      RectangleBox[{6.397908982927241, 3.05}, {7, 3.95}]}}, {
     {RGBColor[1, 0.78, 0.17], RectangleBox[{6, 4.05}, {6.5, 4.95}]}, 
     {RGBColor[0.9, 0.9, 0.9], RectangleBox[{6.5, 4.05}, {7, 4.95}]}}, {
     {RGBColor[1, 0.78, 0.17], RectangleBox[{6, 5.05}, {6.5, 5.95}]}, 
     {RGBColor[1, 0.8533333333333334, 0.44666666666666666`], 
      RectangleBox[{6.5, 5.05}, {7, 5.95}]}}, {
     {RGBColor[1, 0.78, 0.17], RectangleBox[{6, 6.05}, {6.5, 6.95}]}, 
     {RGBColor[1, 0.8533333333333334, 0.44666666666666666`], 
      RectangleBox[{6.5, 6.05}, {7, 6.95}]}}, {
     {RGBColor[1, 0.78, 0.17], RectangleBox[{6, 7.05}, {6.5, 7.95}]}, 
     {RGBColor[1, 0.8533333333333334, 0.44666666666666666`], 
      RectangleBox[{6.5, 7.05}, {7, 7.95}]}}}, {{
     {RGBColor[0.06, 0.28, 0.5], 
      RectangleBox[{7, 0.05}, {7.191842168415353, 0.95}]}, 
     {RGBColor[0.9, 0.9, 0.9], 
      RectangleBox[{7.191842168415353, 0.05}, {8, 0.95}]}}, {
     {RGBColor[1, 0.78, 0.17], RectangleBox[{7, 1.05}, {7.5, 1.95}]}, 
     {RGBColor[0.9, 0.9, 0.9], RectangleBox[{7.5, 1.05}, {8, 1.95}]}}, {
     {RGBColor[1, 0.78, 0.17], RectangleBox[{7, 2.05}, {7.5, 2.95}]}, 
     {RGBColor[1, 0.8533333333333334, 0.44666666666666666`], 
      RectangleBox[{7.5, 2.05}, {8, 2.95}]}}, {
     {RGBColor[0.06, 0.28, 0.5], 
      RectangleBox[{7, 3.05}, {7.12511156508279, 3.95}]}, 
     {RGBColor[0.9, 0.9, 0.9], 
      RectangleBox[{7.12511156508279, 3.05}, {8, 3.95}]}}, {
     {RGBColor[0.06, 0.28, 0.5], 
      RectangleBox[{7, 4.05}, {7.307086551598074, 4.95}]}, 
     {RGBColor[0.9, 0.9, 0.9], 
      RectangleBox[{7.307086551598074, 4.05}, {8, 4.95}]}}, {
     {RGBColor[1, 0.78, 0.17], RectangleBox[{7, 5.05}, {7.5, 5.95}]}, 
     {RGBColor[1, 0.8533333333333334, 0.44666666666666666`], 
      RectangleBox[{7.5, 5.05}, {8, 5.95}]}}, {
     {RGBColor[1, 0.78, 0.17], RectangleBox[{7, 6.05}, {7.5, 6.95}]}, 
     {RGBColor[1, 0.8533333333333334, 0.44666666666666666`], 
      RectangleBox[{7.5, 6.05}, {8, 6.95}]}}, {
     {RGBColor[1, 0.78, 0.17], RectangleBox[{7, 7.05}, {7.5, 7.95}]}, 
     {RGBColor[0.9, 0.9, 0.9], RectangleBox[{7.5, 7.05}, {8, 7.95}]}}}, {{
     {RGBColor[0.06, 0.28, 0.5], 
      RectangleBox[{8, 0.05}, {8.289617433734131, 0.95}]}, 
     {RGBColor[0.9, 0.9, 0.9], 
      RectangleBox[{8.289617433734131, 0.05}, {9, 0.95}]}}, {
     {RGBColor[0.06, 0.28, 0.5], 
      RectangleBox[{8, 1.05}, {8.214371187176509, 1.95}]}, 
     {RGBColor[0.9, 0.9, 0.9], 
      RectangleBox[{8.214371187176509, 1.05}, {9, 1.95}]}}, {
     {RGBColor[1, 0.78, 0.17], RectangleBox[{8, 2.05}, {8.5, 2.95}]}, 
     {RGBColor[1, 0.8533333333333334, 0.44666666666666666`], 
      RectangleBox[{8.5, 2.05}, {9, 2.95}]}}, {
     {RGBColor[0.06, 0.28, 0.5], 
      RectangleBox[{8, 3.05}, {8.449718313730596, 3.95}]}, 
     {RGBColor[0.9, 0.9, 0.9], 
      RectangleBox[{8.449718313730596, 3.05}, {9, 3.95}]}}, {
     {RGBColor[0.06, 0.28, 0.5], 
      RectangleBox[{8, 4.05}, {8.137792074570386, 4.95}]}, 
     {RGBColor[0.9, 0.9, 0.9], 
      RectangleBox[{8.137792074570386, 4.05}, {9, 4.95}]}}, {
     {RGBColor[1, 0.78, 0.17], RectangleBox[{8, 5.05}, {8.5, 5.95}]}, 
     {RGBColor[1, 0.8533333333333334, 0.44666666666666666`], 
      RectangleBox[{8.5, 5.05}, {9, 5.95}]}}, {
     {RGBColor[1, 0.78, 0.17], RectangleBox[{8, 6.05}, {8.5, 6.95}]}, 
     {RGBColor[1, 0.8533333333333334, 0.44666666666666666`], 
      RectangleBox[{8.5, 6.05}, {9, 6.95}]}}, {
     {RGBColor[0.06, 0.28, 0.5], 
      RectangleBox[{8, 7.05}, {8.306029194618532, 7.95}]}, 
     {RGBColor[0.9, 0.9, 0.9], 
      RectangleBox[{8.306029194618532, 7.05}, {9, 7.95}]}}}, {{
     {RGBColor[0.06, 0.28, 0.5], 
      RectangleBox[{9, 0.05}, {9.418033845920665, 0.95}]}, 
     {RGBColor[0.9, 0.9, 0.9], 
      RectangleBox[{9.418033845920665, 0.05}, {10, 0.95}]}}, {
     {RGBColor[0.06, 0.28, 0.5], 
      RectangleBox[{9, 1.05}, {9.057884635100368, 1.95}]}, 
     {RGBColor[0.9, 0.9, 0.9], 
      RectangleBox[{9.057884635100368, 1.05}, {10, 1.95}]}}, {
     {RGBColor[1, 0.78, 0.17], RectangleBox[{9, 2.05}, {9.5, 2.95}]}, 
     {RGBColor[1, 0.8533333333333334, 0.44666666666666666`], 
      RectangleBox[{9.5, 2.05}, {10, 2.95}]}}, {
     {RGBColor[0.06, 0.28, 0.5], 
      RectangleBox[{9, 3.05}, {9.40869938404284, 3.95}]}, 
     {RGBColor[0.9, 0.9, 0.9], 
      RectangleBox[{9.40869938404284, 3.05}, {10, 3.95}]}}, {
     {RGBColor[1, 0.78, 0.17], RectangleBox[{9, 4.05}, {9.5, 4.95}]}, 
     {RGBColor[0.9, 0.9, 0.9], RectangleBox[{9.5, 4.05}, {10, 4.95}]}}, {
     {RGBColor[1, 0.78, 0.17], RectangleBox[{9, 5.05}, {9.5, 5.95}]}, 
     {RGBColor[0.9, 0.9, 0.9], RectangleBox[{9.5, 5.05}, {10, 5.95}]}}, {
     {RGBColor[1, 0.78, 0.17], RectangleBox[{9, 6.05}, {9.5, 6.95}]}, 
     {RGBColor[1, 0.8533333333333334, 0.44666666666666666`], 
      RectangleBox[{9.5, 6.05}, {10, 6.95}]}}, {
     {RGBColor[0.06, 0.28, 0.5], 
      RectangleBox[{9, 7.05}, {9.414512055012494, 7.95}]}, 
     {RGBColor[0.9, 0.9, 0.9], 
      RectangleBox[{9.414512055012494, 7.05}, {10, 7.95}]}}}, {{
     {RGBColor[0.06, 0.28, 0.5], 
      RectangleBox[{10, 0.05}, {10.195849424379777, 0.95}]}, 
     {RGBColor[0.9, 0.9, 0.9], 
      RectangleBox[{10.195849424379777, 0.05}, {11, 0.95}]}}, {
     {RGBColor[0.06, 0.28, 0.5], 
      RectangleBox[{10, 1.05}, {10.01311016282979, 1.95}]}, 
     {RGBColor[0.9, 0.9, 0.9], 
      RectangleBox[{10.01311016282979, 1.05}, {11, 1.95}]}}, {
     {RGBColor[1, 0.78, 0.17], RectangleBox[{10, 2.05}, {10.5, 2.95}]}, 
     {RGBColor[1, 0.8533333333333334, 0.44666666666666666`], 
      RectangleBox[{10.5, 2.05}, {11, 2.95}]}}, {
     {RGBColor[1, 0.78, 0.17], RectangleBox[{10, 3.05}, {10.5, 3.95}]}, 
     {RGBColor[1, 0.8533333333333334, 0.44666666666666666`], 
      RectangleBox[{10.5, 3.05}, {11, 3.95}]}}, {
     {RGBColor[0.06, 0.28, 0.5], 
      RectangleBox[{10, 4.05}, {10.203188756123765, 4.95}]}, 
     {RGBColor[0.9, 0.9, 0.9], 
      RectangleBox[{10.203188756123765, 4.05}, {11, 4.95}]}}, {
     {RGBColor[0.06, 0.28, 0.5], 
      RectangleBox[{10, 5.05}, {10.355131560472106, 5.95}]}, 
     {RGBColor[0.9, 0.9, 0.9], 
      RectangleBox[{10.355131560472106, 5.05}, {11, 5.95}]}}, {
     {RGBColor[1, 0.78, 0.17], RectangleBox[{10, 6.05}, {10.5, 6.95}]}, 
     {RGBColor[1, 0.8533333333333334, 0.44666666666666666`], 
      RectangleBox[{10.5, 6.05}, {11, 6.95}]}}, {
     {RGBColor[0.06, 0.28, 0.5], 
      RectangleBox[{10, 7.05}, {10.219952992264464, 7.95}]}, 
     {RGBColor[0.9, 0.9, 0.9], 
      RectangleBox[{10.219952992264464, 7.05}, {11, 7.95}]}}}},
  AspectRatio->0.3,
  ImageSize->Full,
  PlotRangePadding->0]], "Output",
 CellChangeTimes->{{3.774250089715873*^9, 3.774250106618918*^9}, {
   3.774250149115553*^9, 3.7742503097887487`*^9}, 3.774250593815215*^9, 
   3.774250657083197*^9, 3.774250796107539*^9, {3.7742508791580763`*^9, 
   3.7742509196772614`*^9}, {3.7742512925235662`*^9, 3.774251310869154*^9}, 
   3.774252304842724*^9, {3.7742523888275127`*^9, 3.774252446541909*^9}, 
   3.774252480576264*^9, {3.774252541501132*^9, 3.7742526225792627`*^9}, 
   3.7742527829333277`*^9, {3.774252826172903*^9, 3.7742528283174763`*^9}, {
   3.774253035883746*^9, 3.7742530627701693`*^9}},
 CellLabel->
  "Out[122]=",ExpressionUUID->"7642178a-a6d1-4f4b-a4b1-0a139ec0e797"]
}, Open  ]]
},
WindowSize->{808, 877},
WindowMargins->{{-965, Automatic}, {52, Automatic}},
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 6158, 140, 791, "Input",ExpressionUUID->"4c78926c-93c1-4c3a-9ae5-5c1e765b0683"],
Cell[6741, 164, 16534, 305, 225, "Output",ExpressionUUID->"7642178a-a6d1-4f4b-a4b1-0a139ec0e797"]
}, Open  ]]
}
]
*)


